Sparse HP Filter: Finding Kinks in the COVID-19 Contact Rate

In this paper, we estimate the time-varying COVID-19 contact rate of a Susceptible-Infected-Recovered (SIR) model. Our measurement of the contact rate is constructed using data on actively infected, recovered and deceased cases. We propose a new trend filtering method that is a variant of the Hodrick-Prescott (HP) filter, constrained by the number of possible kinks. We term it the $\textit{sparse HP filter}$ and apply it to daily data from five countries: Canada, China, South Korea, the UK and the US. Our new method yields the kinks that are well aligned with actual events in each country. We find that the sparse HP filter provides a fewer kinks than the $\ell_1$ trend filter, while both methods fitting data equally well. Theoretically, we establish risk consistency of both the sparse HP and $\ell_1$ trend filters. Ultimately, we propose to use time-varying $\textit{contact growth rates}$ to document and monitor outbreaks of COVID-19.

==> figures/graphs-2020-07-18/SIR_filtering_Canada_2020-07-18.R <==
rm(list=ls())   # initialization

library(ggplot2)
library(quantreg)
library(pracma)
library(CVXR)
library(gurobi)
library(moments)
library(viridis)
library(doMC)
library(parallel)

n_cores = detectCores() 
registerDoMC(cores=n_cores)
#registerDoMC(cores=5)

source('lib_sparseHP.R')

######################################################
### Canada specific parameters                     ###
######################################################

country.name = "Canada"     # The country name should match with the one in the 'coronavirus' R package
final.date = "2020-07-18"   # Final date of the data: "YYYY-MM-DD". Default is today
old.final.date = "2020-06-08"   # End date of the previous analysis. We update after this date.
if (is.null(final.date)) final.date=Sys.Date()

Np = 3770000            # total population in US
min_cum_case = 100      # The first date of the analysis begins when the number of cumulative cases reaches 100
lockdown = "2020-03-13" # March 13th: lockdown measures began from public schools in Ontario and Quebeq
ghat = 1/18             # gamma

bwl = 3                 # backward window length for moving average

output_file_name = paste0("../results/",country.name,"_",final.date,".out")
sink(output_file_name)

######################################################
### load data                                      ###
######################################################
# Old estimation results
load(paste0("../results/SparseHP_",country.name,"_",old.final.date,".RData"))


#df = data_extract(country.name, final.date)
df = read.csv(paste0("../data/covid_",country.name,"_",final.date,".csv"))



######################################################
### Constructing key variables                     ###
######################################################

BetaData = gen_vars(date=as.Date(df$date),
                    confirmed=df$confirmed,
                    death=df$death,
                    recovered=df$recovered,
                    population=Np,
                    min_cum_case=min_cum_case)

date = BetaData$date
DeltaC = BetaData$DeltaC
I_lag = BetaData$I_lag
S_lag = BetaData$S_lag
Y = BetaData$Y

# N.B. The first observation of Y=beta(t) is at "first_period+1" by variable construction.

Y = movavg(Y, bwl, type="s")

# simple moving average of Y_t using back window length = bwl (e.g. Y_7 = (Y_7+Y_6+Y_5)/3 if bwl=3)

ly = log(Y)

skew = skewness(ly)
kurt = kurtosis(ly)
M = max(abs(diff(x = ly, differences = 2)))

######################################################
### construct lockdown variables                   ###
######################################################

n = length(ly)   # sample size
date_seq = 1:n

lockdown_date = date_seq[date==lockdown]     # define lockdown_date to be consistent with date_seq
lockdown_indicator = (date_seq > lockdown_date)
lockdown_X = (date_seq-lockdown_date)*lockdown_indicator

 
# Piecewise time trend: pre-lockdown: constant; post-lockdown: linear time trend

   lrg    = lm(ly~lockdown_X)
 lresid   = lrg$residuals
 lyhat    = lrg$fitted.values
 lRhat    = exp(lyhat)/ghat
 R        = Y/ghat
 lRresid  = R - lRhat

######################################################
### Selection of Method for Filtering              ###
######################################################       
 
# options below will be turned off if zero is selected and on if one is selected
 selection_L2L0c = 0
 selection_L2L0c_update = 1
 selection_L2 = 0
 selection_L1 = 0
 selection_SQRT_L1= 0
 
 draw_L2L0c_L1_togher = 0
 
# switch for cross-validation     
  
  cross_validation = 0
  tuning_selection = 0

#####################################################
### Sparse HP Update                              ###
### L2/L0-constrained Trend Filtering             ###
#####################################################    
  
  if  (selection_L2L0c_update == 1){  
    cat("------------------------------------- \n")
    cat("Sparse HP Update\n")
    cat("------------------------------------- \n")
    
    file_name = paste0("SparseHP_", country.name,"_updated_" ,final.date)  
    
    # Input from the old estimates
    old_T = length(data$filter_yhat)
    new_T = length(ly)
    d_T = new_T - old_T
    # Update the l0constraint. We use the same l2penalty
    l0constraint = ceiling( (d_T/old_T)*l0constraint)

    # Estimate L2/L0-constrained filtering 
    new_ly = ly[(old_T+1):new_T]
    l0_results = l0tfc_update(new_y=new_ly,l0constraint=l0constraint,M=M,l2penalty=l2penalty, yhat=data$filter_yhat) 
    l0_obj = l0_results$objval
    l0_est = l0_results$x
    
    betaHat = l0_est[(1+2):(length(new_ly)+2)]  # Drop the first two periods (it's from the last estimation)
    zHat = l0_est[(length(new_ly)+1+2):length(l0_est)]
    new_date = date[(old_T+1):new_T]
    new_SHP_kink_dates = new_date[zHat==1] -1
    cat('\n\n Kink dates: \n')
    cat('---------------------------------------------------------------- \n')
    print(new_SHP_kink_dates)
    cat('---------------------------------------------------------------- \n')
    cat('\n\n \n')
    SHP_kink_dates=c(SHP_kink_dates,  new_SHP_kink_dates)
    
    filter_yhat   = c(data$filter_yhat,   betaHat)
    filter_resid  = ly - filter_yhat
    filter_Rhat   = c(data$filter_Rhat,  exp(betaHat)/ghat)
    filter_Rresid = R - filter_Rhat
    fidelity      = sum(filter_resid^2)
    cat('---------------------------------------------------------------- \n')
    cat('\n\n fidelity : ',fidelity,'\n' )
    cat('---------------------------------------------------------------- \n')
    cat('\n\n \n')
    
    
    
    new_data = data.frame(
      date,
      lockdown_date,
      R,            # R_t original scale
      ly,           # log(Y_t) = beta_t 
      # linear fit reulsts
      lyhat,        # fitted value of linear reg, log scale
      lRhat,        # fitted value of linear reg, R_t scale
      lresid,       # residual of linear fit, log scale
      lRresid,      # residual of linear fit, R_t scale
      # filtering results
      filter_yhat,  # fitted value, log scale
      filter_Rhat,  # fitted value, R_t scale
      filter_resid, # residuals, log scale
      filter_Rresid # residuals, R_t scale
      #kinks         # kink dates
    )
    
    if (draw_L2L0c_L1_togher==0) {
      draw_fit_R0(new_data, SHP_kink_dates, country.name, file_name)
      draw_resid_R0(new_data, country.name, file_name)
      draw_fit_beta(new_data, SHP_kink_dates, country.name, file_name)
      draw_resid_beta(new_data, country.name, file_name)
    }
  }   
  
  
    
#####################################################
### Sparse HP                                     ###
### L2/L0-constrained Trend Filtering             ###
#####################################################    
  
if  (selection_L2L0c == 1){  
  cat("------------------------------------- \n")
  cat("Sparse HP \n")
  cat("------------------------------------- \n")
  
  file_name = paste0("SparseHP_", country.name,"_" ,final.date)  
  
  # Set the tuning parameters  
    if (cross_validation == 0){
      l0constraint = 2
      l2penalty = 16
    }
    else{
      l0constraint_set = c(2:4)
      l2penalty_set = c(2^(seq(0,5,1)))

      n_l0 = length(l0constraint_set)
      n_l1 = length(l2penalty_set)
      cv_file_name = paste0(file_name,'_CV')
      #cv_file_name = paste0(file_name,'_CV','_',l0constraint_set)
      tic("cv")
      result <- l0tfc_cv(y=ly, l0constraint_set, M, l2penalty_set)
      comp_time <- toc()

      min_l2_l0 = result[which.min(result$obj_val),c(1:2)]
      
      l2penalty = min_l2_l0[1,1]
      l0constraint = min_l2_l0[1,2]
      
      cv_save=list(result=result, comp_time=comp_time)
      save.image(paste0('../results/',cv_file_name,'.RData'))
      
      # draw the cross-validation result graph
      result[,2] = as.factor(result[,2])
      f = ggplot(data=result, aes(x=l2, y=obj_val, group=l0, color=l0) ) +
        geom_line() +
        scale_color_viridis(discrete = TRUE) +
        ggtitle(paste0(country.name, ": Leave-one-out Cross-validation")) +
        ylab("Objective Function") +
        xlab(bquote(lambda)) +
        theme(axis.title = element_text(size = 15)) +
        guides(color=guide_legend(title=bquote(kappa))) +
        theme(legend.title = element_text(size=14)) +
        #scale_x_continuous(trans = "log2", breaks=c(0.125,0.25,0.5,1,2,4,8,16,32)) +
        scale_x_continuous(trans = "log2") +
        geom_vline(xintercept = min_l2_l0$l2, linetype="dashed", color="red")
      
      print(f)
      ggsave(paste0('../results/',cv_file_name,"_Graph.pdf"))
      
    }
    
    # Estimate L2/L0-constrained filtering    
    l0_results = l0tfc(y=ly,l0constraint=l0constraint,M=M,l2penalty=l2penalty) 
        l0_obj = l0_results$objval
        l0_est = l0_results$x
    
       betaHat = l0_est[1:length(ly)]
          zHat = l0_est[(length(ly)+1):length(l0_est)]
         SHP_kink_dates = date[zHat==1] + 1          # Double difference makes one lag. Should add 1 more day
         cat('\n\n Kink dates: \n')
         cat('---------------------------------------------------------------- \n')
         print(SHP_kink_dates)
         cat('---------------------------------------------------------------- \n')
         cat('\n\n \n')
         SHP_kink_dates=c(SHP_kink_dates)
         
         filter_yhat   = betaHat
         filter_resid  = ly - betaHat
         filter_Rhat   = exp(betaHat)/ghat
         filter_Rresid = R - filter_Rhat
         fidelity      = sum(filter_resid^2)
         cat('---------------------------------------------------------------- \n')
         cat('\n\n fidelity : ',fidelity,'\n' )
         cat('---------------------------------------------------------------- \n')
         cat('\n\n \n')
         
    

        data = data.frame(
           date,
           lockdown_date,
           R,            # R_t original scale
           ly,           # log(Y_t) = beta_t 
           # linear fit reulsts
           lyhat,        # fitted value of linear reg, log scale
           lRhat,        # fitted value of linear reg, R_t scale
           lresid,       # residual of linear fit, log scale
           lRresid,      # residual of linear fit, R_t scale
           # filtering results
           filter_yhat,  # fitted value, log scale
           filter_Rhat,  # fitted value, R_t scale
           filter_resid, # residuals, log scale
           filter_Rresid # residuals, R_t scale
          #kinks         # kink dates
         )
        
        if (draw_L2L0c_L1_togher==0) {
         draw_fit_R0(data, kink_date= ,country.name, file_name)
         draw_resid_R0(data, country.name, file_name)
         draw_fit_beta(data, country.name, file_name)
         draw_resid_beta(data, country.name, file_name)
    }
}   

  #####################################################
  ### L1                                            ###
  #####################################################    
  
  if  (selection_L1 == 1){  
    cat("------------------------------------- \n")
    cat("L1 \n")
    cat("------------------------------------- \n")
    
    file_name = paste0("L1_",country.name,"_",final.date)  
    
    # Set the tuning parameters  
    if (tuning_selection == 0){
      ld = 0.8                 # User can set the tuning parameter lambda
    }
    else{
      ld_set = seq(0,10,0.1)
      l1_ld_out <- l1tf_tuning(y=ly, fidelity, ld_set, country.name, file_name)
      ld = l1_ld_out$opt_ld
    }  
    
    l1_results = l1tf(y=ly,lambda=ld) 
    betaHat = l1_results$betahat
    L1_kink_dates =  date[abs(diff(x=betaHat, differences=2))>1e-6] + 1   # Double difference makes one lag. Should add 1 more day
    cat('\n\n Kink dates: \n')
    cat('---------------------------------------------------------------- \n')
    print(L1_kink_dates)
    cat('---------------------------------------------------------------- \n')
    cat('\n\n \n')
    
    
    L1_filter_yhat   = betaHat
    L1_filter_resid  = ly - betaHat
    L1_filter_Rhat   = exp(betaHat)/ghat
    L1_filter_Rresid = R - filter_Rhat
    
    if (draw_L2L0c_L1_togher == 1) {
      data = cbind(data,
                   L1_filter_yhat,
                   L1_filter_resid,
                   L1_filter_Rhat,
                   L1_filter_Rresid
                   )
      #data$L1_kink_dates = as.Date(L1_kink_dates)
      draw_fit_R0_SHP_L1(data, SHP_kink_dates, L1_kink_dates, country.name, paste0('SHP_',file_name))
      draw_resid_R0_SHP_L1(data, SHP_kink_dates, L1_kink_dates,  country.name, paste0('SHP_',file_name))
      draw_fit_beta_SHP_L1(data, SHP_kink_dates, L1_kink_dates, country.name, paste0('SHP_',file_name))
      draw_resid_beta_SHP_L1(data, SHP_kink_dates, L1_kink_dates, country.name, paste0('SHP_',file_name))
    } else {
    data = data.frame(
      date,
      lockdown_date,
      R,            # R_t original scale
      ly,           # log(Y_t) = beta_t 
      # SHP-filter fit reulsts
      lyhat,        # fitted value of linear reg, log scale
      lRhat,        # fitted value of linear reg, R_t scale
      lresid,       # residual of linear fit, log scale
      lRresid,      # residual of linear fit, R_t scale
      # L1-filtering results
      filter_yhat = L1_filter_yhat,  # fitted value, log scale
      filter_Rhat = L1_filter_resid,  # fitted value, R_t scale
      filter_resid = L1_filter_Rhat, # residuals, log scale
      filter_Rresid =L1_filter_Rresid# residuals, R_t scale
    )
    
    draw_fit_R0(data, country.name, file_name)
    draw_resid_R0(data, country.name, file_name)
    draw_fit_beta(data, country.name, file_name)
    draw_resid_beta(data, country.name, file_name)
  }

}   
  
#####################################################
### HP                                            ###
#####################################################    

if  (selection_L2 == 1){  
  cat("------------------------------------- \n")
  cat("HP \n")
  cat("------------------------------------- \n")
  
  file_name = paste0("HP_",country.name,"_",final.date)  

  # Set the tuning parameters  
  if (cross_validation == 0){
    ld = 100      
  }
  else{
    ld_set = seq(120,200,5)
    l2_ld_out <- l2tf_tuning(y=ly, fidelity, ld_set, country.name, file_name)
    ld = l2_ld_out$opt_ld
  }  
  l2_results = l2tf(y=ly,lambda=ld) 
  betaHat = l2_results$betahat
  
  filter_yhat   = betaHat
  filter_resid  = ly - betaHat
  filter_Rhat   = exp(betaHat)/ghat
  filter_Rresid = R - filter_Rhat
  
  data = data.frame(
    date,
    lockdown_date,
    R,            # R_t original scale
    ly,           # log(Y_t) = beta_t 
    # linear fit reulsts
    lyhat,        # fitted value of linear reg, log scale
    lRhat,        # fitted value of linear reg, R_t scale
    lresid,       # residual of linear fit, log scale
    lRresid,      # residual of linear fit, R_t scale
    # filtering results
    filter_yhat,  # fitted value, log scale
    filter_Rhat,  # fitted value, R_t scale
    filter_resid, # residuals, log scale
    filter_Rresid # residuals, R_t scale
  )
  
  draw_fit_R0(data, country.name, file_name)
  draw_resid_R0(data, country.name, file_name)
  draw_fit_beta(data, country.name, file_name)
  draw_resid_beta(data, country.name, file_name)
}   


#####################################################
### SQRT L1                                            ###
#####################################################    

if  (selection_SQRT_L1 == 1){  
  cat("------------------------------------- \n")
  cat("SQRT L1 \n")
  cat("------------------------------------- \n")
  
  file_name = paste0("SQRT_L1_",country.name,"_",final.date)  

  # Set the tuning parameters  
  if (cross_validation == 0){
    ld = 1.9                  # User can set the tuning parameter lambda
  }
  else{
    ld_set = seq(0,10,0.1)
    sqrt_l1_ld_out <- sqrt_l1tf_tuning(y=ly, fidelity, ld_set, country.name, file_name)
    ld = sqrt_l1_ld_out$opt_ld
  }  
  
  
  sqrt_l1_results = sqrt_l1tf(y=ly,lambda=ld) 
  betaHat = sqrt_l1_results$betahat
  kink_dates =  date[abs(diff(x=betaHat, differences=2))>1e-6] 
  cat('\n\n Kink dates: \n')
  cat('---------------------------------------------------------------- \n')
  print(kink_dates)
  cat('---------------------------------------------------------------- \n')
  cat('\n\n \n')
  filter_yhat   = betaHat
  filter_resid  = ly - betaHat
  filter_Rhat   = exp(betaHat)/ghat
  filter_Rresid = R - filter_Rhat
  
  data = data.frame(
    date,
    lockdown_date,
    R,            # R_t original scale
    ly,           # log(Y_t) = beta_t 
    # linear fit reulsts
    lyhat,        # fitted value of linear reg, log scale
    lRhat,        # fitted value of linear reg, R_t scale
    lresid,       # residual of linear fit, log scale
    lRresid,      # residual of linear fit, R_t scale
    # filtering results
    filter_yhat,  # fitted value, log scale
    filter_Rhat,  # fitted value, R_t scale
    filter_resid, # residuals, log scale
    filter_Rresid # residuals, R_t scale
  )
  
  draw_fit_R0(data, country.name, file_name)
  draw_resid_R0(data, country.name, file_name)
  draw_fit_beta(data, country.name, file_name)
  draw_resid_beta(data, country.name, file_name)
}   

  cat("------------------------------------- \n")
  cat("Calculate the Growth Rate of R_0(t) \n")
  cat("------------------------------------- \n")
  
  g.logbeta = 100*diff(filter_yhat, differences=1) / filter_yhat[1:(n-1)]
  g.R = 100*diff(filter_Rhat, differences=1) / filter_Rhat[1:(n-1)]
  print(factor(round(g.R,2)))
  print(factor(round(diff(g.R,1),2)))
sink()


==> figures/graphs-2020-07-18/SIR_filtering_China_2020-07-18.R <==
rm(list=ls())   # initialization

library(ggplot2)
library(quantreg)
library(pracma)
library(CVXR)
library(gurobi)
library(moments)
library(viridis)
library(doMC)
library(parallel)

n_cores = detectCores() 
registerDoMC(cores=n_cores)
#registerDoMC(cores=5)

source('lib_sparseHP.R')


######################################################
### China specific parameters                      ###
######################################################

country.name = "China"     # The country name should match with the one in the 'coronavirus' R package
final.date = "2020-07-18"   # Final date of the data: "YYYY-MM-DD". Default is today
old.final.date = "2020-06-08"   # End date of the previous analysis. We update after this date.
if (is.null(final.date)) final.date=Sys.Date()

Np = 1400050000         # total population in China
min_cum_case = 100      # The first date of the analysis begins when the number of cumulative cases reaches 100
lockdown = "2020-01-23" # Jan 23: lockdown date
ghat = 1/18             # gamma

bwl = 3                 # backward window length for moving average

output_file_name = paste0("../results/",country.name,"_",final.date,".out")
sink(output_file_name)


######################################################
### load data                                      ###
######################################################
# Old estimation results
load(paste0("../results/SparseHP_",country.name,"_",old.final.date,".RData"))


#df = data_extract(country.name, final.date)
df = read.csv(paste0("../data/covid_",country.name,"_",final.date,".csv"))



######################################################
### Constructing key variables                     ###
######################################################

BetaData = gen_vars(date=as.Date(df$date),
                    confirmed=df$confirmed,
                    death=df$death,
                    recovered=df$recovered,
                    population=Np,
                    min_cum_case=min_cum_case)

date = BetaData$date
DeltaC = BetaData$DeltaC
I_lag = BetaData$I_lag
S_lag = BetaData$S_lag
Y = BetaData$Y

# N.B. The first observation of Y=beta(t) is at "first_period+1" by variable construction.

Y = movavg(Y, bwl, type="s")
Y[Y==0] = 1e-06

# simple moving average of Y_t using back window length = bwl (e.g. Y_7 = (Y_7+Y_6+Y_5)/3 if bwl=3)

ly = log(Y)

skew = skewness(ly)
kurt = kurtosis(ly)
M = max(abs(diff(x = ly, differences = 2)))

######################################################
### construct lockdown variables                   ###
######################################################

n = length(ly)   # sample size
date_seq = 1:n

lockdown_date = date_seq[date==lockdown]     # define lockdown_date to be consistent with date_seq
lockdown_indicator = (date_seq > lockdown_date)
lockdown_X = (date_seq-lockdown_date)*lockdown_indicator

 
# Piecewise time trend: pre-lockdown: constant; post-lockdown: linear time trend

   lrg    = lm(ly~lockdown_X)
 lresid   = lrg$residuals
 lyhat    = lrg$fitted.values
 lRhat    = exp(lyhat)/ghat
 R        = Y/ghat
 lRresid  = R - lRhat

######################################################
### Selection of Method for Filtering              ###
######################################################       
 
# options below will be turned off if zero is selected and on if one is selected
 selection_L2L0c = 0
 selection_L2L0c_update = 1
 selection_L2 = 0
 selection_L1 = 0
 selection_SQRT_L1= 0
 
 draw_L2L0c_L1_togher = 0
 
# switch for cross-validation     
  
  cross_validation = 0
  tuning_selection = 0

#####################################################
### Sparse HP Update                              ###
### L2/L0-constrained Trend Filtering             ###
#####################################################    
  
  if  (selection_L2L0c_update == 1){  
    cat("------------------------------------- \n")
    cat("Sparse HP Update\n")
    cat("------------------------------------- \n")
    
    file_name = paste0("SparseHP_", country.name,"_updated_" ,final.date)  
    
    # Input from the old estimates
    old_T = length(data$filter_yhat)
    new_T = length(ly)
    d_T = new_T - old_T
    # Update the l0constraint. We use the same l2penalty
    l0constraint = ceiling( (d_T/old_T)*l0constraint)

    # Estimate L2/L0-constrained filtering 
    new_ly = ly[(old_T+1):new_T]
    l0_results = l0tfc_update(new_y=new_ly,l0constraint=l0constraint,M=M,l2penalty=l2penalty, yhat=data$filter_yhat) 
    l0_obj = l0_results$objval
    l0_est = l0_results$x
    
    betaHat = l0_est[(1+2):(length(new_ly)+2)]  # Drop the first two periods (it's from the last estimation)
    zHat = l0_est[(length(new_ly)+1+2):length(l0_est)]
    new_date = date[(old_T+1):new_T]
    new_SHP_kink_dates = new_date[zHat==1] -1
    cat('\n\n Kink dates: \n')
    cat('---------------------------------------------------------------- \n')
    print(new_SHP_kink_dates)
    cat('---------------------------------------------------------------- \n')
    cat('\n\n \n')
    SHP_kink_dates_updated=c(SHP_kink_dates,  new_SHP_kink_dates)
    
    filter_yhat   = c(data$filter_yhat,   betaHat)
    filter_resid  = ly - filter_yhat
    filter_Rhat   = c(data$filter_Rhat,  exp(betaHat)/ghat)
    filter_Rresid = R - filter_Rhat
    fidelity      = sum(filter_resid^2)
    cat('---------------------------------------------------------------- \n')
    cat('\n\n fidelity : ',fidelity,'\n' )
    cat('---------------------------------------------------------------- \n')
    cat('\n\n \n')
    
    
    
    new_data = data.frame(
      date,
      lockdown_date,
      R,            # R_t original scale
      ly,           # log(Y_t) = beta_t 
      # linear fit reulsts
      lyhat,        # fitted value of linear reg, log scale
      lRhat,        # fitted value of linear reg, R_t scale
      lresid,       # residual of linear fit, log scale
      lRresid,      # residual of linear fit, R_t scale
      # filtering results
      filter_yhat,  # fitted value, log scale
      filter_Rhat,  # fitted value, R_t scale
      filter_resid, # residuals, log scale
      filter_Rresid # residuals, R_t scale
      #kinks         # kink dates
    )
    
    draw_fit_beta_update(new_data, SHP_kink_dates, new_SHP_kink_dates, country.name, file_name)
    
  }   
  
  
  cat("------------------------------------- \n")
  cat("Calculate the Growth Rate of R_0(t) \n")
  cat("------------------------------------- \n")
  
  g.logbeta = 100*diff(filter_yhat, differences=1) / filter_yhat[1:(n-1)]
  g.R = 100*diff(filter_Rhat, differences=1) / filter_Rhat[1:(n-1)]
  print(factor(round(g.R,2)))
  print(factor(round(diff(g.R,1),2)))
  
  sink()
  


==> figures/graphs-2020-07-18/SIR_filtering_South_Korea_2020-07-18.R <==
rm(list=ls())   # initialization

library(ggplot2)
library(quantreg)
library(pracma)
library(CVXR)
library(gurobi)
library(moments)
library(viridis)
library(doMC)
library(parallel)

n_cores = detectCores() 
registerDoMC(cores=n_cores)
#registerDoMC(cores=5)

source('lib_sparseHP.R')


######################################################
### UK specific parameters                         ###
######################################################

country.name = "UK"     # The country name should match with the one in the 'coronavirus' R package
final.date = "2020-07-18"   # Final date of the data: "YYYY-MM-DD". Default is today
old.final.date = "2020-06-08"   # End date of the previous analysis. We update after this date.
if (is.null(final.date)) final.date=Sys.Date()

Np = 328200000          # total population in US
min_cum_case = 100      # The first date of the analysis begins when the number of cumulative cases reaches 100
lockdown = "2020-03-24" # March 24th: Lockdown measures begin
ghat = 1/18             # gamma

bwl = 3                 # backward window length for moving average

output_file_name = paste0("../results/",country.name,"_",final.date,".out")
sink(output_file_name)

######################################################
### South Korea specific parameters                ###
######################################################

country.name = "South_Korea"     # The country name should match with the one in the 'coronavirus' R package
final.date = "2020-07-18"   # Final date of the data: "YYYY-MM-DD". Default is today
old.final.date = "2020-06-08"   # End date of the previous analysis. We update after this date.
if (is.null(final.date)) final.date=Sys.Date()

Np = 51640000          # total population in South Korea
min_cum_case = 100      # The first date of the analysis begins when the number of cumulative cases reaches 100
lockdown = "2020-02-21" # Feb 21: first date
ghat = 1/18             # gamma

bwl = 3

output_file_name = paste0("../results/",country.name,"_",final.date,".out")
sink(output_file_name)

######################################################
### load data                                      ###
######################################################
# Old estimation results
load(paste0("../results/SparseHP_",country.name,"_",old.final.date,".RData"))


#df = data_extract(country.name, final.date)
df = read.csv(paste0("../data/covid_",country.name,"_",final.date,".csv"))



######################################################
### Constructing key variables                     ###
######################################################

BetaData = gen_vars(date=as.Date(df$date),
                    confirmed=df$confirmed,
                    death=df$death,
                    recovered=df$recovered,
                    population=Np,
                    min_cum_case=min_cum_case)

date = BetaData$date
DeltaC = BetaData$DeltaC
I_lag = BetaData$I_lag
S_lag = BetaData$S_lag
Y = BetaData$Y

# N.B. The first observation of Y=beta(t) is at "first_period+1" by variable construction.

Y = movavg(Y, bwl, type="s")

# simple moving average of Y_t using back window length = bwl (e.g. Y_7 = (Y_7+Y_6+Y_5)/3 if bwl=3)

ly = log(Y)

skew = skewness(ly)
kurt = kurtosis(ly)
M = max(abs(diff(x = ly, differences = 2)))

######################################################
### construct lockdown variables                   ###
######################################################

n = length(ly)   # sample size
date_seq = 1:n

lockdown_date = date_seq[date==lockdown]     # define lockdown_date to be consistent with date_seq
lockdown_indicator = (date_seq > lockdown_date)
lockdown_X = (date_seq-lockdown_date)*lockdown_indicator

 
# Piecewise time trend: pre-lockdown: constant; post-lockdown: linear time trend

   lrg    = lm(ly~lockdown_X)
 lresid   = lrg$residuals
 lyhat    = lrg$fitted.values
 lRhat    = exp(lyhat)/ghat
 R        = Y/ghat
 lRresid  = R - lRhat

######################################################
### Selection of Method for Filtering              ###
######################################################       
 
# options below will be turned off if zero is selected and on if one is selected
 selection_L2L0c = 0
 selection_L2L0c_update = 1
 selection_L2 = 0
 selection_L1 = 0
 selection_SQRT_L1= 0
 
 draw_L2L0c_L1_togher = 0
 
# switch for cross-validation     
  
  cross_validation = 0
  tuning_selection = 0

#####################################################
### Sparse HP Update                              ###
### L2/L0-constrained Trend Filtering             ###
#####################################################    
  
  if  (selection_L2L0c_update == 1){  
    cat("------------------------------------- \n")
    cat("Sparse HP Update\n")
    cat("------------------------------------- \n")
    
    file_name = paste0("SparseHP_", country.name,"_updated_" ,final.date)  
    
    # Input from the old estimates
    old_T = length(data$filter_yhat)
    new_T = length(ly)
    d_T = new_T - old_T
    # Update the l0constraint. We use the same l2penalty
    l0constraint = ceiling( (d_T/old_T)*l0constraint)

    # Estimate L2/L0-constrained filtering 
    new_ly = ly[(old_T+1):new_T]
    l0_results = l0tfc_update(new_y=new_ly,l0constraint=l0constraint,M=M,l2penalty=l2penalty, yhat=data$filter_yhat) 
    l0_obj = l0_results$objval
    l0_est = l0_results$x
    
    betaHat = l0_est[(1+2):(length(new_ly)+2)]  # Drop the first two periods (it's from the last estimation)
    zHat = l0_est[(length(new_ly)+1+2):length(l0_est)]
    new_date = date[(old_T+1):new_T]
    new_SHP_kink_dates = new_date[zHat==1] -1
    cat('\n\n Kink dates: \n')
    cat('---------------------------------------------------------------- \n')
    print(new_SHP_kink_dates)
    cat('---------------------------------------------------------------- \n')
    cat('\n\n \n')
    SHP_kink_dates=c(SHP_kink_dates,  new_SHP_kink_dates)
    
    filter_yhat   = c(data$filter_yhat,   betaHat)
    filter_resid  = ly - filter_yhat
    filter_Rhat   = c(data$filter_Rhat,  exp(betaHat)/ghat)
    filter_Rresid = R - filter_Rhat
    fidelity      = sum(filter_resid^2)
    cat('---------------------------------------------------------------- \n')
    cat('\n\n fidelity : ',fidelity,'\n' )
    cat('---------------------------------------------------------------- \n')
    cat('\n\n \n')
    
    
    
    new_data = data.frame(
      date,
      lockdown_date,
      R,            # R_t original scale
      ly,           # log(Y_t) = beta_t 
      # linear fit reulsts
      lyhat,        # fitted value of linear reg, log scale
      lRhat,        # fitted value of linear reg, R_t scale
      lresid,       # residual of linear fit, log scale
      lRresid,      # residual of linear fit, R_t scale
      # filtering results
      filter_yhat,  # fitted value, log scale
      filter_Rhat,  # fitted value, R_t scale
      filter_resid, # residuals, log scale
      filter_Rresid # residuals, R_t scale
      #kinks         # kink dates
    )
    
    if (draw_L2L0c_L1_togher==0) {
      draw_fit_R0(new_data, SHP_kink_dates, country.name, file_name)
      draw_resid_R0(new_data, country.name, file_name)
      draw_fit_beta(new_data, SHP_kink_dates, country.name, file_name)
      draw_resid_beta(new_data, country.name, file_name)
    }
  }   
  
  
    
#####################################################
### Sparse HP                                     ###
### L2/L0-constrained Trend Filtering             ###
#####################################################    
  
if  (selection_L2L0c == 1){  
  cat("------------------------------------- \n")
  cat("Sparse HP \n")
  cat("------------------------------------- \n")
  
  file_name = paste0("SparseHP_", country.name,"_" ,final.date)  
  
  # Set the tuning parameters  
    if (cross_validation == 0){
      l0constraint = 2
      l2penalty = 16
    }
    else{
      l0constraint_set = c(2:4)
      l2penalty_set = c(2^(seq(0,5,1)))

      n_l0 = length(l0constraint_set)
      n_l1 = length(l2penalty_set)
      cv_file_name = paste0(file_name,'_CV')
      #cv_file_name = paste0(file_name,'_CV','_',l0constraint_set)
      tic("cv")
      result <- l0tfc_cv(y=ly, l0constraint_set, M, l2penalty_set)
      comp_time <- toc()

      min_l2_l0 = result[which.min(result$obj_val),c(1:2)]
      
      l2penalty = min_l2_l0[1,1]
      l0constraint = min_l2_l0[1,2]
      
      cv_save=list(result=result, comp_time=comp_time)
      save.image(paste0('../results/',cv_file_name,'.RData'))
      
      # draw the cross-validation result graph
      result[,2] = as.factor(result[,2])
      f = ggplot(data=result, aes(x=l2, y=obj_val, group=l0, color=l0) ) +
        geom_line() +
        scale_color_viridis(discrete = TRUE) +
        ggtitle(paste0(country.name, ": Leave-one-out Cross-validation")) +
        ylab("Objective Function") +
        xlab(bquote(lambda)) +
        theme(axis.title = element_text(size = 15)) +
        guides(color=guide_legend(title=bquote(kappa))) +
        theme(legend.title = element_text(size=14)) +
        #scale_x_continuous(trans = "log2", breaks=c(0.125,0.25,0.5,1,2,4,8,16,32)) +
        scale_x_continuous(trans = "log2") +
        geom_vline(xintercept = min_l2_l0$l2, linetype="dashed", color="red")
      
      print(f)
      ggsave(paste0('../results/',cv_file_name,"_Graph.pdf"))
      
    }
    
    # Estimate L2/L0-constrained filtering    
    l0_results = l0tfc(y=ly,l0constraint=l0constraint,M=M,l2penalty=l2penalty) 
        l0_obj = l0_results$objval
        l0_est = l0_results$x
    
       betaHat = l0_est[1:length(ly)]
          zHat = l0_est[(length(ly)+1):length(l0_est)]
         SHP_kink_dates = date[zHat==1] + 1          # Double difference makes one lag. Should add 1 more day
         cat('\n\n Kink dates: \n')
         cat('---------------------------------------------------------------- \n')
         print(SHP_kink_dates)
         cat('---------------------------------------------------------------- \n')
         cat('\n\n \n')
         SHP_kink_dates=c(SHP_kink_dates)
         
         filter_yhat   = betaHat
         filter_resid  = ly - betaHat
         filter_Rhat   = exp(betaHat)/ghat
         filter_Rresid = R - filter_Rhat
         fidelity      = sum(filter_resid^2)
         cat('---------------------------------------------------------------- \n')
         cat('\n\n fidelity : ',fidelity,'\n' )
         cat('---------------------------------------------------------------- \n')
         cat('\n\n \n')
         
    

        data = data.frame(
           date,
           lockdown_date,
           R,            # R_t original scale
           ly,           # log(Y_t) = beta_t 
           # linear fit reulsts
           lyhat,        # fitted value of linear reg, log scale
           lRhat,        # fitted value of linear reg, R_t scale
           lresid,       # residual of linear fit, log scale
           lRresid,      # residual of linear fit, R_t scale
           # filtering results
           filter_yhat,  # fitted value, log scale
           filter_Rhat,  # fitted value, R_t scale
           filter_resid, # residuals, log scale
           filter_Rresid # residuals, R_t scale
          #kinks         # kink dates
         )
        
        if (draw_L2L0c_L1_togher==0) {
         draw_fit_R0(data, kink_date= ,country.name, file_name)
         draw_resid_R0(data, country.name, file_name)
         draw_fit_beta(data, country.name, file_name)
         draw_resid_beta(data, country.name, file_name)
    }
}   

  #####################################################
  ### L1                                            ###
  #####################################################    
  
  if  (selection_L1 == 1){  
    cat("------------------------------------- \n")
    cat("L1 \n")
    cat("------------------------------------- \n")
    
    file_name = paste0("L1_",country.name,"_",final.date)  
    
    # Set the tuning parameters  
    if (tuning_selection == 0){
      ld = 0.8                 # User can set the tuning parameter lambda
    }
    else{
      ld_set = seq(0,10,0.1)
      l1_ld_out <- l1tf_tuning(y=ly, fidelity, ld_set, country.name, file_name)
      ld = l1_ld_out$opt_ld
    }  
    
    l1_results = l1tf(y=ly,lambda=ld) 
    betaHat = l1_results$betahat
    L1_kink_dates =  date[abs(diff(x=betaHat, differences=2))>1e-6] + 1   # Double difference makes one lag. Should add 1 more day
    cat('\n\n Kink dates: \n')
    cat('---------------------------------------------------------------- \n')
    print(L1_kink_dates)
    cat('---------------------------------------------------------------- \n')
    cat('\n\n \n')
    
    
    L1_filter_yhat   = betaHat
    L1_filter_resid  = ly - betaHat
    L1_filter_Rhat   = exp(betaHat)/ghat
    L1_filter_Rresid = R - filter_Rhat
    
    if (draw_L2L0c_L1_togher == 1) {
      data = cbind(data,
                   L1_filter_yhat,
                   L1_filter_resid,
                   L1_filter_Rhat,
                   L1_filter_Rresid
                   )
      #data$L1_kink_dates = as.Date(L1_kink_dates)
      draw_fit_R0_SHP_L1(data, SHP_kink_dates, L1_kink_dates, country.name, paste0('SHP_',file_name))
      draw_resid_R0_SHP_L1(data, SHP_kink_dates, L1_kink_dates,  country.name, paste0('SHP_',file_name))
      draw_fit_beta_SHP_L1(data, SHP_kink_dates, L1_kink_dates, country.name, paste0('SHP_',file_name))
      draw_resid_beta_SHP_L1(data, SHP_kink_dates, L1_kink_dates, country.name, paste0('SHP_',file_name))
    } else {
    data = data.frame(
      date,
      lockdown_date,
      R,            # R_t original scale
      ly,           # log(Y_t) = beta_t 
      # SHP-filter fit reulsts
      lyhat,        # fitted value of linear reg, log scale
      lRhat,        # fitted value of linear reg, R_t scale
      lresid,       # residual of linear fit, log scale
      lRresid,      # residual of linear fit, R_t scale
      # L1-filtering results
      filter_yhat = L1_filter_yhat,  # fitted value, log scale
      filter_Rhat = L1_filter_resid,  # fitted value, R_t scale
      filter_resid = L1_filter_Rhat, # residuals, log scale
      filter_Rresid =L1_filter_Rresid# residuals, R_t scale
    )
    
    draw_fit_R0(data, country.name, file_name)
    draw_resid_R0(data, country.name, file_name)
    draw_fit_beta(data, country.name, file_name)
    draw_resid_beta(data, country.name, file_name)
  }

}   
  
#####################################################
### HP                                            ###
#####################################################    

if  (selection_L2 == 1){  
  cat("------------------------------------- \n")
  cat("HP \n")
  cat("------------------------------------- \n")
  
  file_name = paste0("HP_",country.name,"_",final.date)  

  # Set the tuning parameters  
  if (cross_validation == 0){
    ld = 100      
  }
  else{
    ld_set = seq(120,200,5)
    l2_ld_out <- l2tf_tuning(y=ly, fidelity, ld_set, country.name, file_name)
    ld = l2_ld_out$opt_ld
  }  
  l2_results = l2tf(y=ly,lambda=ld) 
  betaHat = l2_results$betahat
  
  filter_yhat   = betaHat
  filter_resid  = ly - betaHat
  filter_Rhat   = exp(betaHat)/ghat
  filter_Rresid = R - filter_Rhat
  
  data = data.frame(
    date,
    lockdown_date,
    R,            # R_t original scale
    ly,           # log(Y_t) = beta_t 
    # linear fit reulsts
    lyhat,        # fitted value of linear reg, log scale
    lRhat,        # fitted value of linear reg, R_t scale
    lresid,       # residual of linear fit, log scale
    lRresid,      # residual of linear fit, R_t scale
    # filtering results
    filter_yhat,  # fitted value, log scale
    filter_Rhat,  # fitted value, R_t scale
    filter_resid, # residuals, log scale
    filter_Rresid # residuals, R_t scale
  )
  
  draw_fit_R0(data, country.name, file_name)
  draw_resid_R0(data, country.name, file_name)
  draw_fit_beta(data, country.name, file_name)
  draw_resid_beta(data, country.name, file_name)
}   


#####################################################
### SQRT L1                                            ###
#####################################################    

if  (selection_SQRT_L1 == 1){  
  cat("------------------------------------- \n")
  cat("SQRT L1 \n")
  cat("------------------------------------- \n")
  
  file_name = paste0("SQRT_L1_",country.name,"_",final.date)  

  # Set the tuning parameters  
  if (cross_validation == 0){
    ld = 1.9                  # User can set the tuning parameter lambda
  }
  else{
    ld_set = seq(0,10,0.1)
    sqrt_l1_ld_out <- sqrt_l1tf_tuning(y=ly, fidelity, ld_set, country.name, file_name)
    ld = sqrt_l1_ld_out$opt_ld
  }  
  
  
  sqrt_l1_results = sqrt_l1tf(y=ly,lambda=ld) 
  betaHat = sqrt_l1_results$betahat
  kink_dates =  date[abs(diff(x=betaHat, differences=2))>1e-6] 
  cat('\n\n Kink dates: \n')
  cat('---------------------------------------------------------------- \n')
  print(kink_dates)
  cat('---------------------------------------------------------------- \n')
  cat('\n\n \n')
  filter_yhat   = betaHat
  filter_resid  = ly - betaHat
  filter_Rhat   = exp(betaHat)/ghat
  filter_Rresid = R - filter_Rhat
  
  data = data.frame(
    date,
    lockdown_date,
    R,            # R_t original scale
    ly,           # log(Y_t) = beta_t 
    # linear fit reulsts
    lyhat,        # fitted value of linear reg, log scale
    lRhat,        # fitted value of linear reg, R_t scale
    lresid,       # residual of linear fit, log scale
    lRresid,      # residual of linear fit, R_t scale
    # filtering results
    filter_yhat,  # fitted value, log scale
    filter_Rhat,  # fitted value, R_t scale
    filter_resid, # residuals, log scale
    filter_Rresid # residuals, R_t scale
  )
  
  draw_fit_R0(data, country.name, file_name)
  draw_resid_R0(data, country.name, file_name)
  draw_fit_beta(data, country.name, file_name)
  draw_resid_beta(data, country.name, file_name)
}   

  cat("------------------------------------- \n")
  cat("Calculate the Growth Rate of R_0(t) \n")
  cat("------------------------------------- \n")
  
  g.logbeta = 100*diff(filter_yhat, differences=1) / filter_yhat[1:(n-1)]
  g.R = 100*diff(filter_Rhat, differences=1) / filter_Rhat[1:(n-1)]
  print(factor(round(g.R,2)))
  print(factor(round(diff(g.R,1),2)))
sink()


==> figures/graphs-2020-07-18/SIR_filtering_UK_2020-07-18.R <==
rm(list=ls())   # initialization

library(ggplot2)
library(quantreg)
library(pracma)
library(CVXR)
library(gurobi)
library(moments)
library(viridis)
library(doMC)
library(parallel)

n_cores = detectCores() 
registerDoMC(cores=n_cores)
#registerDoMC(cores=5)

source('lib_sparseHP.R')


######################################################
### UK specific parameters                         ###
######################################################

country.name = "UK"     # The country name should match with the one in the 'coronavirus' R package
final.date = "2020-07-18"   # Final date of the data: "YYYY-MM-DD". Default is today
old.final.date = "2020-06-08"   # End date of the previous analysis. We update after this date.
if (is.null(final.date)) final.date=Sys.Date()

Np = 328200000          # total population in US
min_cum_case = 100      # The first date of the analysis begins when the number of cumulative cases reaches 100
lockdown = "2020-03-24" # March 24th: Lockdown measures begin
ghat = 1/18             # gamma

bwl = 3                 # backward window length for moving average

output_file_name = paste0("../results/",country.name,"_",final.date,".out")
sink(output_file_name)



######################################################
### load data                                      ###
######################################################
# Old estimation results
load(paste0("../results/SparseHP_",country.name,"_",old.final.date,".RData"))


#df = data_extract(country.name, final.date)
df = read.csv(paste0("../data/covid_",country.name,"_",final.date,".csv"))



######################################################
### Constructing key variables                     ###
######################################################

BetaData = gen_vars(date=as.Date(df$date),
                    confirmed=df$confirmed,
                    death=df$death,
                    recovered=df$recovered,
                    population=Np,
                    min_cum_case=min_cum_case)

date = BetaData$date
DeltaC = BetaData$DeltaC
I_lag = BetaData$I_lag
S_lag = BetaData$S_lag
Y = BetaData$Y

# N.B. The first observation of Y=beta(t) is at "first_period+1" by variable construction.

Y = movavg(Y, bwl, type="s")

# simple moving average of Y_t using back window length = bwl (e.g. Y_7 = (Y_7+Y_6+Y_5)/3 if bwl=3)

ly = log(Y)

skew = skewness(ly)
kurt = kurtosis(ly)
M = max(abs(diff(x = ly, differences = 2)))

######################################################
### construct lockdown variables                   ###
######################################################

n = length(ly)   # sample size
date_seq = 1:n

lockdown_date = date_seq[date==lockdown]     # define lockdown_date to be consistent with date_seq
lockdown_indicator = (date_seq > lockdown_date)
lockdown_X = (date_seq-lockdown_date)*lockdown_indicator

 
# Piecewise time trend: pre-lockdown: constant; post-lockdown: linear time trend

   lrg    = lm(ly~lockdown_X)
 lresid   = lrg$residuals
 lyhat    = lrg$fitted.values
 lRhat    = exp(lyhat)/ghat
 R        = Y/ghat
 lRresid  = R - lRhat

######################################################
### Selection of Method for Filtering              ###
######################################################       
 
# options below will be turned off if zero is selected and on if one is selected
 selection_L2L0c = 0
 selection_L2L0c_update = 1
 selection_L2 = 0
 selection_L1 = 0
 selection_SQRT_L1= 0
 
 draw_L2L0c_L1_togher = 0
 
# switch for cross-validation     
  
  cross_validation = 0
  tuning_selection = 0

#####################################################
### Sparse HP Update                              ###
### L2/L0-constrained Trend Filtering             ###
#####################################################    
  
  if  (selection_L2L0c_update == 1){  
    cat("------------------------------------- \n")
    cat("Sparse HP Update\n")
    cat("------------------------------------- \n")
    
    file_name = paste0("SparseHP_", country.name,"_updated_" ,final.date)  
    
    # Input from the old estimates
    old_T = length(data$filter_yhat)
    new_T = length(ly)
    d_T = new_T - old_T
    # Update the l0constraint. We use the same l2penalty
    l0constraint = ceiling( (d_T/old_T)*l0constraint)

    # Estimate L2/L0-constrained filtering 
    new_ly = ly[(old_T+1):new_T]
    l0_results = l0tfc_update(new_y=new_ly,l0constraint=l0constraint,M=M,l2penalty=l2penalty, yhat=data$filter_yhat) 
    l0_obj = l0_results$objval
    l0_est = l0_results$x
    
    betaHat = l0_est[(1+2):(length(new_ly)+2)]  # Drop the first two periods (it's from the last estimation)
    zHat = l0_est[(length(new_ly)+1+2):length(l0_est)]
    new_date = date[(old_T+1):new_T]
    new_SHP_kink_dates = new_date[zHat==1] -1
    cat('\n\n Kink dates: \n')
    cat('---------------------------------------------------------------- \n')
    print(new_SHP_kink_dates)
    cat('---------------------------------------------------------------- \n')
    cat('\n\n \n')
    SHP_kink_dates=c(SHP_kink_dates,  new_SHP_kink_dates)
    
    filter_yhat   = c(data$filter_yhat,   betaHat)
    filter_resid  = ly - filter_yhat
    filter_Rhat   = c(data$filter_Rhat,  exp(betaHat)/ghat)
    filter_Rresid = R - filter_Rhat
    fidelity      = sum(filter_resid^2)
    cat('---------------------------------------------------------------- \n')
    cat('\n\n fidelity : ',fidelity,'\n' )
    cat('---------------------------------------------------------------- \n')
    cat('\n\n \n')
    
    
    
    new_data = data.frame(
      date,
      lockdown_date,
      R,            # R_t original scale
      ly,           # log(Y_t) = beta_t 
      # linear fit reulsts
      lyhat,        # fitted value of linear reg, log scale
      lRhat,        # fitted value of linear reg, R_t scale
      lresid,       # residual of linear fit, log scale
      lRresid,      # residual of linear fit, R_t scale
      # filtering results
      filter_yhat,  # fitted value, log scale
      filter_Rhat,  # fitted value, R_t scale
      filter_resid, # residuals, log scale
      filter_Rresid # residuals, R_t scale
      #kinks         # kink dates
    )
    
    if (draw_L2L0c_L1_togher==0) {
      draw_fit_R0(new_data, SHP_kink_dates, country.name, file_name)
      draw_resid_R0(new_data, country.name, file_name)
      draw_fit_beta(new_data, SHP_kink_dates, country.name, file_name)
      draw_resid_beta(new_data, country.name, file_name)
    }
  }   
  
  
    
#####################################################
### Sparse HP                                     ###
### L2/L0-constrained Trend Filtering             ###
#####################################################    
  
if  (selection_L2L0c == 1){  
  cat("------------------------------------- \n")
  cat("Sparse HP \n")
  cat("------------------------------------- \n")
  
  file_name = paste0("SparseHP_", country.name,"_" ,final.date)  
  
  # Set the tuning parameters  
    if (cross_validation == 0){
      l0constraint = 2
      l2penalty = 16
    }
    else{
      l0constraint_set = c(2:4)
      l2penalty_set = c(2^(seq(0,5,1)))

      n_l0 = length(l0constraint_set)
      n_l1 = length(l2penalty_set)
      cv_file_name = paste0(file_name,'_CV')
      #cv_file_name = paste0(file_name,'_CV','_',l0constraint_set)
      tic("cv")
      result <- l0tfc_cv(y=ly, l0constraint_set, M, l2penalty_set)
      comp_time <- toc()

      min_l2_l0 = result[which.min(result$obj_val),c(1:2)]
      
      l2penalty = min_l2_l0[1,1]
      l0constraint = min_l2_l0[1,2]
      
      cv_save=list(result=result, comp_time=comp_time)
      save.image(paste0('../results/',cv_file_name,'.RData'))
      
      # draw the cross-validation result graph
      result[,2] = as.factor(result[,2])
      f = ggplot(data=result, aes(x=l2, y=obj_val, group=l0, color=l0) ) +
        geom_line() +
        scale_color_viridis(discrete = TRUE) +
        ggtitle(paste0(country.name, ": Leave-one-out Cross-validation")) +
        ylab("Objective Function") +
        xlab(bquote(lambda)) +
        theme(axis.title = element_text(size = 15)) +
        guides(color=guide_legend(title=bquote(kappa))) +
        theme(legend.title = element_text(size=14)) +
        #scale_x_continuous(trans = "log2", breaks=c(0.125,0.25,0.5,1,2,4,8,16,32)) +
        scale_x_continuous(trans = "log2") +
        geom_vline(xintercept = min_l2_l0$l2, linetype="dashed", color="red")
      
      print(f)
      ggsave(paste0('../results/',cv_file_name,"_Graph.pdf"))
      
    }
    
    # Estimate L2/L0-constrained filtering    
    l0_results = l0tfc(y=ly,l0constraint=l0constraint,M=M,l2penalty=l2penalty) 
        l0_obj = l0_results$objval
        l0_est = l0_results$x
    
       betaHat = l0_est[1:length(ly)]
          zHat = l0_est[(length(ly)+1):length(l0_est)]
         SHP_kink_dates = date[zHat==1] + 1          # Double difference makes one lag. Should add 1 more day
         cat('\n\n Kink dates: \n')
         cat('---------------------------------------------------------------- \n')
         print(SHP_kink_dates)
         cat('---------------------------------------------------------------- \n')
         cat('\n\n \n')
         SHP_kink_dates=c(SHP_kink_dates)
         
         filter_yhat   = betaHat
         filter_resid  = ly - betaHat
         filter_Rhat   = exp(betaHat)/ghat
         filter_Rresid = R - filter_Rhat
         fidelity      = sum(filter_resid^2)
         cat('---------------------------------------------------------------- \n')
         cat('\n\n fidelity : ',fidelity,'\n' )
         cat('---------------------------------------------------------------- \n')
         cat('\n\n \n')
         
    

        data = data.frame(
           date,
           lockdown_date,
           R,            # R_t original scale
           ly,           # log(Y_t) = beta_t 
           # linear fit reulsts
           lyhat,        # fitted value of linear reg, log scale
           lRhat,        # fitted value of linear reg, R_t scale
           lresid,       # residual of linear fit, log scale
           lRresid,      # residual of linear fit, R_t scale
           # filtering results
           filter_yhat,  # fitted value, log scale
           filter_Rhat,  # fitted value, R_t scale
           filter_resid, # residuals, log scale
           filter_Rresid # residuals, R_t scale
          #kinks         # kink dates
         )
        
        if (draw_L2L0c_L1_togher==0) {
         draw_fit_R0(data, kink_date= ,country.name, file_name)
         draw_resid_R0(data, country.name, file_name)
         draw_fit_beta(data, country.name, file_name)
         draw_resid_beta(data, country.name, file_name)
    }
}   

  #####################################################
  ### L1                                            ###
  #####################################################    
  
  if  (selection_L1 == 1){  
    cat("------------------------------------- \n")
    cat("L1 \n")
    cat("------------------------------------- \n")
    
    file_name = paste0("L1_",country.name,"_",final.date)  
    
    # Set the tuning parameters  
    if (tuning_selection == 0){
      ld = 0.8                 # User can set the tuning parameter lambda
    }
    else{
      ld_set = seq(0,10,0.1)
      l1_ld_out <- l1tf_tuning(y=ly, fidelity, ld_set, country.name, file_name)
      ld = l1_ld_out$opt_ld
    }  
    
    l1_results = l1tf(y=ly,lambda=ld) 
    betaHat = l1_results$betahat
    L1_kink_dates =  date[abs(diff(x=betaHat, differences=2))>1e-6] + 1   # Double difference makes one lag. Should add 1 more day
    cat('\n\n Kink dates: \n')
    cat('---------------------------------------------------------------- \n')
    print(L1_kink_dates)
    cat('---------------------------------------------------------------- \n')
    cat('\n\n \n')
    
    
    L1_filter_yhat   = betaHat
    L1_filter_resid  = ly - betaHat
    L1_filter_Rhat   = exp(betaHat)/ghat
    L1_filter_Rresid = R - filter_Rhat
    
    if (draw_L2L0c_L1_togher == 1) {
      data = cbind(data,
                   L1_filter_yhat,
                   L1_filter_resid,
                   L1_filter_Rhat,
                   L1_filter_Rresid
                   )
      #data$L1_kink_dates = as.Date(L1_kink_dates)
      draw_fit_R0_SHP_L1(data, SHP_kink_dates, L1_kink_dates, country.name, paste0('SHP_',file_name))
      draw_resid_R0_SHP_L1(data, SHP_kink_dates, L1_kink_dates,  country.name, paste0('SHP_',file_name))
      draw_fit_beta_SHP_L1(data, SHP_kink_dates, L1_kink_dates, country.name, paste0('SHP_',file_name))
      draw_resid_beta_SHP_L1(data, SHP_kink_dates, L1_kink_dates, country.name, paste0('SHP_',file_name))
    } else {
    data = data.frame(
      date,
      lockdown_date,
      R,            # R_t original scale
      ly,           # log(Y_t) = beta_t 
      # SHP-filter fit reulsts
      lyhat,        # fitted value of linear reg, log scale
      lRhat,        # fitted value of linear reg, R_t scale
      lresid,       # residual of linear fit, log scale
      lRresid,      # residual of linear fit, R_t scale
      # L1-filtering results
      filter_yhat = L1_filter_yhat,  # fitted value, log scale
      filter_Rhat = L1_filter_resid,  # fitted value, R_t scale
      filter_resid = L1_filter_Rhat, # residuals, log scale
      filter_Rresid =L1_filter_Rresid# residuals, R_t scale
    )
    
    draw_fit_R0(data, country.name, file_name)
    draw_resid_R0(data, country.name, file_name)
    draw_fit_beta(data, country.name, file_name)
    draw_resid_beta(data, country.name, file_name)
  }

}   
  
#####################################################
### HP                                            ###
#####################################################    

if  (selection_L2 == 1){  
  cat("------------------------------------- \n")
  cat("HP \n")
  cat("------------------------------------- \n")
  
  file_name = paste0("HP_",country.name,"_",final.date)  

  # Set the tuning parameters  
  if (cross_validation == 0){
    ld = 100      
  }
  else{
    ld_set = seq(120,200,5)
    l2_ld_out <- l2tf_tuning(y=ly, fidelity, ld_set, country.name, file_name)
    ld = l2_ld_out$opt_ld
  }  
  l2_results = l2tf(y=ly,lambda=ld) 
  betaHat = l2_results$betahat
  
  filter_yhat   = betaHat
  filter_resid  = ly - betaHat
  filter_Rhat   = exp(betaHat)/ghat
  filter_Rresid = R - filter_Rhat
  
  data = data.frame(
    date,
    lockdown_date,
    R,            # R_t original scale
    ly,           # log(Y_t) = beta_t 
    # linear fit reulsts
    lyhat,        # fitted value of linear reg, log scale
    lRhat,        # fitted value of linear reg, R_t scale
    lresid,       # residual of linear fit, log scale
    lRresid,      # residual of linear fit, R_t scale
    # filtering results
    filter_yhat,  # fitted value, log scale
    filter_Rhat,  # fitted value, R_t scale
    filter_resid, # residuals, log scale
    filter_Rresid # residuals, R_t scale
  )
  
  draw_fit_R0(data, country.name, file_name)
  draw_resid_R0(data, country.name, file_name)
  draw_fit_beta(data, country.name, file_name)
  draw_resid_beta(data, country.name, file_name)
}   


#####################################################
### SQRT L1                                            ###
#####################################################    

if  (selection_SQRT_L1 == 1){  
  cat("------------------------------------- \n")
  cat("SQRT L1 \n")
  cat("------------------------------------- \n")
  
  file_name = paste0("SQRT_L1_",country.name,"_",final.date)  

  # Set the tuning parameters  
  if (cross_validation == 0){
    ld = 1.9                  # User can set the tuning parameter lambda
  }
  else{
    ld_set = seq(0,10,0.1)
    sqrt_l1_ld_out <- sqrt_l1tf_tuning(y=ly, fidelity, ld_set, country.name, file_name)
    ld = sqrt_l1_ld_out$opt_ld
  }  
  
  
  sqrt_l1_results = sqrt_l1tf(y=ly,lambda=ld) 
  betaHat = sqrt_l1_results$betahat
  kink_dates =  date[abs(diff(x=betaHat, differences=2))>1e-6] 
  cat('\n\n Kink dates: \n')
  cat('---------------------------------------------------------------- \n')
  print(kink_dates)
  cat('---------------------------------------------------------------- \n')
  cat('\n\n \n')
  filter_yhat   = betaHat
  filter_resid  = ly - betaHat
  filter_Rhat   = exp(betaHat)/ghat
  filter_Rresid = R - filter_Rhat
  
  data = data.frame(
    date,
    lockdown_date,
    R,            # R_t original scale
    ly,           # log(Y_t) = beta_t 
    # linear fit reulsts
    lyhat,        # fitted value of linear reg, log scale
    lRhat,        # fitted value of linear reg, R_t scale
    lresid,       # residual of linear fit, log scale
    lRresid,      # residual of linear fit, R_t scale
    # filtering results
    filter_yhat,  # fitted value, log scale
    filter_Rhat,  # fitted value, R_t scale
    filter_resid, # residuals, log scale
    filter_Rresid # residuals, R_t scale
  )
  
  draw_fit_R0(data, country.name, file_name)
  draw_resid_R0(data, country.name, file_name)
  draw_fit_beta(data, country.name, file_name)
  draw_resid_beta(data, country.name, file_name)
}   

  cat("------------------------------------- \n")
  cat("Calculate the Growth Rate of R_0(t) \n")
  cat("------------------------------------- \n")
  
  g.logbeta = 100*diff(filter_yhat, differences=1) / filter_yhat[1:(n-1)]
  g.R = 100*diff(filter_Rhat, differences=1) / filter_Rhat[1:(n-1)]
  print(factor(round(g.R,2)))
  print(factor(round(diff(g.R,1),2)))
sink()


==> figures/graphs-2020-07-18/SIR_filtering_US_2020-07-18.R <==
rm(list=ls())   # initialization

library(ggplot2)
library(quantreg)
library(pracma)
library(CVXR)
library(gurobi)
library(moments)
library(viridis)
library(doMC)
library(parallel)

n_cores = detectCores() 
registerDoMC(cores=n_cores)
#registerDoMC(cores=5)

source('lib_sparseHP.R')

######################################################
### US specific parameters                         ###
######################################################

country.name = "US"     # The country name should match with the one in the 'coronavirus' R package

final.date = "2020-07-18"   # Final date of the data: "YYYY-MM-DD". Default is today
old.final.date = "2020-06-08"   # End date of the previous analysis. We update after this date.
if (is.null(final.date)) final.date=Sys.Date()

Np = 328200000          # total population in US
min_cum_case = 100      # The first date of the analysis begins when the number of cumulative cases reaches 100
lockdown = "2020-03-30" # March 30th: 30 statewide stay-at-home orders
ghat = 1/18             # gamma

bwl = 3                 # backward window length for moving average

output_file_name = paste0("../results/",country.name,"_",final.date,".out")
sink(output_file_name)

######################################################
### load data                                      ###
######################################################
# Old estimation results
load(paste0("../results/SparseHP_",country.name,"_",old.final.date,".RData"))


#df = data_extract(country.name, final.date)
df = read.csv(paste0("../data/covid_",country.name,"_",final.date,".csv"))



######################################################
### Constructing key variables                     ###
######################################################

BetaData = gen_vars(date=as.Date(df$date),
                    confirmed=df$confirmed,
                    death=df$death,
                    recovered=df$recovered,
                    population=Np,
                    min_cum_case=min_cum_case)

date = BetaData$date
DeltaC = BetaData$DeltaC
I_lag = BetaData$I_lag
S_lag = BetaData$S_lag
Y = BetaData$Y

# N.B. The first observation of Y=beta(t) is at "first_period+1" by variable construction.

Y = movavg(Y, bwl, type="s")

# simple moving average of Y_t using back window length = bwl (e.g. Y_7 = (Y_7+Y_6+Y_5)/3 if bwl=3)

ly = log(Y)

skew = skewness(ly)
kurt = kurtosis(ly)
M = max(abs(diff(x = ly, differences = 2)))

######################################################
### construct lockdown variables                   ###
######################################################

n = length(ly)   # sample size
date_seq = 1:n

lockdown_date = date_seq[date==lockdown]     # define lockdown_date to be consistent with date_seq
lockdown_indicator = (date_seq > lockdown_date)
lockdown_X = (date_seq-lockdown_date)*lockdown_indicator

 
# Piecewise time trend: pre-lockdown: constant; post-lockdown: linear time trend

   lrg    = lm(ly~lockdown_X)
 lresid   = lrg$residuals
 lyhat    = lrg$fitted.values
 lRhat    = exp(lyhat)/ghat
 R        = Y/ghat
 lRresid  = R - lRhat

######################################################
### Selection of Method for Filtering              ###
######################################################       
 
# options below will be turned off if zero is selected and on if one is selected
 selection_L2L0c = 0
 selection_L2L0c_update = 1
 selection_L2 = 0
 selection_L1 = 0
 selection_SQRT_L1= 0
 
 draw_L2L0c_L1_togher = 0
 
# switch for cross-validation     
  
  cross_validation = 0
  tuning_selection = 0

#####################################################
### Sparse HP Update                              ###
### L2/L0-constrained Trend Filtering             ###
#####################################################    
  
  if  (selection_L2L0c_update == 1){  
    cat("------------------------------------- \n")
    cat("Sparse HP Update\n")
    cat("------------------------------------- \n")
    
    file_name = paste0("SparseHP_", country.name,"_updated_" ,final.date)  
    
    # Input from the old estimates
    old_T = length(data$filter_yhat)
    new_T = length(ly)
    d_T = new_T - old_T
    # Update the l0constraint. We use the same l2penalty
    l0constraint = ceiling( (d_T/old_T)*l0constraint)

    # Estimate L2/L0-constrained filtering 
    new_ly = ly[(old_T+1):new_T]
    l0_results = l0tfc_update(new_y=new_ly,l0constraint=l0constraint,M=M,l2penalty=l2penalty, yhat=data$filter_yhat) 
    l0_obj = l0_results$objval
    l0_est = l0_results$x
    
    betaHat = l0_est[(1+2):(length(new_ly)+2)]  # Drop the first two periods (it's from the last estimation)
    zHat = l0_est[(length(new_ly)+1+2):length(l0_est)]
    new_date = date[(old_T+1):new_T]
    new_SHP_kink_dates = new_date[zHat==1] -1
    cat('\n\n Kink dates: \n')
    cat('---------------------------------------------------------------- \n')
    print(new_SHP_kink_dates)
    cat('---------------------------------------------------------------- \n')
    cat('\n\n \n')
    SHP_kink_dates=c(SHP_kink_dates,  new_SHP_kink_dates)
    
    filter_yhat   = c(data$filter_yhat,   betaHat)
    filter_resid  = ly - filter_yhat
    filter_Rhat   = c(data$filter_Rhat,  exp(betaHat)/ghat)
    filter_Rresid = R - filter_Rhat
    fidelity      = sum(filter_resid^2)
    cat('---------------------------------------------------------------- \n')
    cat('\n\n fidelity : ',fidelity,'\n' )
    cat('---------------------------------------------------------------- \n')
    cat('\n\n \n')
    
    
    
    new_data = data.frame(
      date,
      lockdown_date,
      R,            # R_t original scale
      ly,           # log(Y_t) = beta_t 
      # linear fit reulsts
      lyhat,        # fitted value of linear reg, log scale
      lRhat,        # fitted value of linear reg, R_t scale
      lresid,       # residual of linear fit, log scale
      lRresid,      # residual of linear fit, R_t scale
      # filtering results
      filter_yhat,  # fitted value, log scale
      filter_Rhat,  # fitted value, R_t scale
      filter_resid, # residuals, log scale
      filter_Rresid # residuals, R_t scale
      #kinks         # kink dates
    )
    
    if (draw_L2L0c_L1_togher==0) {
      draw_fit_R0(new_data, SHP_kink_dates, country.name, file_name)
      draw_resid_R0(new_data, country.name, file_name)
      draw_fit_beta(new_data, SHP_kink_dates, country.name, file_name)
      draw_resid_beta(new_data, country.name, file_name)
    }
  }   
  
  
    
#####################################################
### Sparse HP                                     ###
### L2/L0-constrained Trend Filtering             ###
#####################################################    
  
if  (selection_L2L0c == 1){  
  cat("------------------------------------- \n")
  cat("Sparse HP \n")
  cat("------------------------------------- \n")
  
  file_name = paste0("SparseHP_", country.name,"_" ,final.date)  
  
  # Set the tuning parameters  
    if (cross_validation == 0){
      l0constraint = 2
      l2penalty = 16
    }
    else{
      l0constraint_set = c(2:4)
      l2penalty_set = c(2^(seq(0,5,1)))

      n_l0 = length(l0constraint_set)
      n_l1 = length(l2penalty_set)
      cv_file_name = paste0(file_name,'_CV')
      #cv_file_name = paste0(file_name,'_CV','_',l0constraint_set)
      tic("cv")
      result <- l0tfc_cv(y=ly, l0constraint_set, M, l2penalty_set)
      comp_time <- toc()

      min_l2_l0 = result[which.min(result$obj_val),c(1:2)]
      
      l2penalty = min_l2_l0[1,1]
      l0constraint = min_l2_l0[1,2]
      
      cv_save=list(result=result, comp_time=comp_time)
      save.image(paste0('../results/',cv_file_name,'.RData'))
      
      # draw the cross-validation result graph
      result[,2] = as.factor(result[,2])
      f = ggplot(data=result, aes(x=l2, y=obj_val, group=l0, color=l0) ) +
        geom_line() +
        scale_color_viridis(discrete = TRUE) +
        ggtitle(paste0(country.name, ": Leave-one-out Cross-validation")) +
        ylab("Objective Function") +
        xlab(bquote(lambda)) +
        theme(axis.title = element_text(size = 15)) +
        guides(color=guide_legend(title=bquote(kappa))) +
        theme(legend.title = element_text(size=14)) +
        #scale_x_continuous(trans = "log2", breaks=c(0.125,0.25,0.5,1,2,4,8,16,32)) +
        scale_x_continuous(trans = "log2") +
        geom_vline(xintercept = min_l2_l0$l2, linetype="dashed", color="red")
      
      print(f)
      ggsave(paste0('../results/',cv_file_name,"_Graph.pdf"))
      
    }
    
    # Estimate L2/L0-constrained filtering    
    l0_results = l0tfc(y=ly,l0constraint=l0constraint,M=M,l2penalty=l2penalty) 
        l0_obj = l0_results$objval
        l0_est = l0_results$x
    
       betaHat = l0_est[1:length(ly)]
          zHat = l0_est[(length(ly)+1):length(l0_est)]
         SHP_kink_dates = date[zHat==1] + 1          # Double difference makes one lag. Should add 1 more day
         cat('\n\n Kink dates: \n')
         cat('---------------------------------------------------------------- \n')
         print(SHP_kink_dates)
         cat('---------------------------------------------------------------- \n')
         cat('\n\n \n')
         SHP_kink_dates=c(SHP_kink_dates)
         
         filter_yhat   = betaHat
         filter_resid  = ly - betaHat
         filter_Rhat   = exp(betaHat)/ghat
         filter_Rresid = R - filter_Rhat
         fidelity      = sum(filter_resid^2)
         cat('---------------------------------------------------------------- \n')
         cat('\n\n fidelity : ',fidelity,'\n' )
         cat('---------------------------------------------------------------- \n')
         cat('\n\n \n')
         
    

        data = data.frame(
           date,
           lockdown_date,
           R,            # R_t original scale
           ly,           # log(Y_t) = beta_t 
           # linear fit reulsts
           lyhat,        # fitted value of linear reg, log scale
           lRhat,        # fitted value of linear reg, R_t scale
           lresid,       # residual of linear fit, log scale
           lRresid,      # residual of linear fit, R_t scale
           # filtering results
           filter_yhat,  # fitted value, log scale
           filter_Rhat,  # fitted value, R_t scale
           filter_resid, # residuals, log scale
           filter_Rresid # residuals, R_t scale
          #kinks         # kink dates
         )
        
        if (draw_L2L0c_L1_togher==0) {
         draw_fit_R0(data, kink_date= ,country.name, file_name)
         draw_resid_R0(data, country.name, file_name)
         draw_fit_beta(data, country.name, file_name)
         draw_resid_beta(data, country.name, file_name)
    }
}   

  #####################################################
  ### L1                                            ###
  #####################################################    
  
  if  (selection_L1 == 1){  
    cat("------------------------------------- \n")
    cat("L1 \n")
    cat("------------------------------------- \n")
    
    file_name = paste0("L1_",country.name,"_",final.date)  
    
    # Set the tuning parameters  
    if (tuning_selection == 0){
      ld = 0.8                 # User can set the tuning parameter lambda
    }
    else{
      ld_set = seq(0,10,0.1)
      l1_ld_out <- l1tf_tuning(y=ly, fidelity, ld_set, country.name, file_name)
      ld = l1_ld_out$opt_ld
    }  
    
    l1_results = l1tf(y=ly,lambda=ld) 
    betaHat = l1_results$betahat
    L1_kink_dates =  date[abs(diff(x=betaHat, differences=2))>1e-6] + 1   # Double difference makes one lag. Should add 1 more day
    cat('\n\n Kink dates: \n')
    cat('---------------------------------------------------------------- \n')
    print(L1_kink_dates)
    cat('---------------------------------------------------------------- \n')
    cat('\n\n \n')
    
    
    L1_filter_yhat   = betaHat
    L1_filter_resid  = ly - betaHat
    L1_filter_Rhat   = exp(betaHat)/ghat
    L1_filter_Rresid = R - filter_Rhat
    
    if (draw_L2L0c_L1_togher == 1) {
      data = cbind(data,
                   L1_filter_yhat,
                   L1_filter_resid,
                   L1_filter_Rhat,
                   L1_filter_Rresid
                   )
      #data$L1_kink_dates = as.Date(L1_kink_dates)
      draw_fit_R0_SHP_L1(data, SHP_kink_dates, L1_kink_dates, country.name, paste0('SHP_',file_name))
      draw_resid_R0_SHP_L1(data, SHP_kink_dates, L1_kink_dates,  country.name, paste0('SHP_',file_name))
      draw_fit_beta_SHP_L1(data, SHP_kink_dates, L1_kink_dates, country.name, paste0('SHP_',file_name))
      draw_resid_beta_SHP_L1(data, SHP_kink_dates, L1_kink_dates, country.name, paste0('SHP_',file_name))
    } else {
    data = data.frame(
      date,
      lockdown_date,
      R,            # R_t original scale
      ly,           # log(Y_t) = beta_t 
      # SHP-filter fit reulsts
      lyhat,        # fitted value of linear reg, log scale
      lRhat,        # fitted value of linear reg, R_t scale
      lresid,       # residual of linear fit, log scale
      lRresid,      # residual of linear fit, R_t scale
      # L1-filtering results
      filter_yhat = L1_filter_yhat,  # fitted value, log scale
      filter_Rhat = L1_filter_resid,  # fitted value, R_t scale
      filter_resid = L1_filter_Rhat, # residuals, log scale
      filter_Rresid =L1_filter_Rresid# residuals, R_t scale
    )
    
    draw_fit_R0(data, country.name, file_name)
    draw_resid_R0(data, country.name, file_name)
    draw_fit_beta(data, country.name, file_name)
    draw_resid_beta(data, country.name, file_name)
  }

}   
  
#####################################################
### HP                                            ###
#####################################################    

if  (selection_L2 == 1){  
  cat("------------------------------------- \n")
  cat("HP \n")
  cat("------------------------------------- \n")
  
  file_name = paste0("HP_",country.name,"_",final.date)  

  # Set the tuning parameters  
  if (cross_validation == 0){
    ld = 100      
  }
  else{
    ld_set = seq(120,200,5)
    l2_ld_out <- l2tf_tuning(y=ly, fidelity, ld_set, country.name, file_name)
    ld = l2_ld_out$opt_ld
  }  
  l2_results = l2tf(y=ly,lambda=ld) 
  betaHat = l2_results$betahat
  
  filter_yhat   = betaHat
  filter_resid  = ly - betaHat
  filter_Rhat   = exp(betaHat)/ghat
  filter_Rresid = R - filter_Rhat
  
  data = data.frame(
    date,
    lockdown_date,
    R,            # R_t original scale
    ly,           # log(Y_t) = beta_t 
    # linear fit reulsts
    lyhat,        # fitted value of linear reg, log scale
    lRhat,        # fitted value of linear reg, R_t scale
    lresid,       # residual of linear fit, log scale
    lRresid,      # residual of linear fit, R_t scale
    # filtering results
    filter_yhat,  # fitted value, log scale
    filter_Rhat,  # fitted value, R_t scale
    filter_resid, # residuals, log scale
    filter_Rresid # residuals, R_t scale
  )
  
  draw_fit_R0(data, country.name, file_name)
  draw_resid_R0(data, country.name, file_name)
  draw_fit_beta(data, country.name, file_name)
  draw_resid_beta(data, country.name, file_name)
}   


#####################################################
### SQRT L1                                            ###
#####################################################    

if  (selection_SQRT_L1 == 1){  
  cat("------------------------------------- \n")
  cat("SQRT L1 \n")
  cat("------------------------------------- \n")
  
  file_name = paste0("SQRT_L1_",country.name,"_",final.date)  

  # Set the tuning parameters  
  if (cross_validation == 0){
    ld = 1.9                  # User can set the tuning parameter lambda
  }
  else{
    ld_set = seq(0,10,0.1)
    sqrt_l1_ld_out <- sqrt_l1tf_tuning(y=ly, fidelity, ld_set, country.name, file_name)
    ld = sqrt_l1_ld_out$opt_ld
  }  
  
  
  sqrt_l1_results = sqrt_l1tf(y=ly,lambda=ld) 
  betaHat = sqrt_l1_results$betahat
  kink_dates =  date[abs(diff(x=betaHat, differences=2))>1e-6] 
  cat('\n\n Kink dates: \n')
  cat('---------------------------------------------------------------- \n')
  print(kink_dates)
  cat('---------------------------------------------------------------- \n')
  cat('\n\n \n')
  filter_yhat   = betaHat
  filter_resid  = ly - betaHat
  filter_Rhat   = exp(betaHat)/ghat
  filter_Rresid = R - filter_Rhat
  
  data = data.frame(
    date,
    lockdown_date,
    R,            # R_t original scale
    ly,           # log(Y_t) = beta_t 
    # linear fit reulsts
    lyhat,        # fitted value of linear reg, log scale
    lRhat,        # fitted value of linear reg, R_t scale
    lresid,       # residual of linear fit, log scale
    lRresid,      # residual of linear fit, R_t scale
    # filtering results
    filter_yhat,  # fitted value, log scale
    filter_Rhat,  # fitted value, R_t scale
    filter_resid, # residuals, log scale
    filter_Rresid # residuals, R_t scale
  )
  
  draw_fit_R0(data, country.name, file_name)
  draw_resid_R0(data, country.name, file_name)
  draw_fit_beta(data, country.name, file_name)
  draw_resid_beta(data, country.name, file_name)
}   

  cat("------------------------------------- \n")
  cat("Calculate the Growth Rate of R_0(t) \n")
  cat("------------------------------------- \n")
  
  g.logbeta = 100*diff(filter_yhat, differences=1) / filter_yhat[1:(n-1)]
  g.R = 100*diff(filter_Rhat, differences=1) / filter_Rhat[1:(n-1)]
  print(factor(round(g.R,2)))
  print(factor(round(diff(g.R,1),2)))
sink()

